The average number of integral points on elliptic curves is bounded

We prove that, when elliptic curves $E/\mathbb{Q}$ are ordered by height, the average number of integral points $\#|E(\mathbb{Z})|$ is bounded, and in fact is less than $66$ (and at most $\frac{8}{9}$ on the minimalist conjecture). By "$E(\mathbb{Z})$" we mean the integral points on the corresponding quasiminimal Weierstrass model $E_{A,B}: y^2 = x^3 + Ax + B$ with which one computes the na\"{\i}ve height. The methods combine ideas from work of Silverman, Helfgott, and Helfgott-Venkatesh with work of Bhargava-Shankar and a careful analysis of local heights for "most" elliptic curves. The same methods work to bound integral points on average over the families $y^2 = x^3 + B$, $y^2 = x^3 + Ax$, and $y^2 = x^3 - D^2 x$.

==> calculation_of_the_upper_bound.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    117323,       2821]
NotebookOptionsPosition[    114027,       2718]
NotebookOutlinePosition[    114369,       2733]
CellTagsIndexPosition[    114326,       2730]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.6235198373541985`*^9, 3.6235198373852005`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"the", " ", "definition", " ", "of", " ", "Dtilde"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6263968425144405`*^9, 3.6263968493674507`*^9}}],

Cell[BoxData[
 RowBox[{"Dtilde", ":=", 
  RowBox[{"Function", "[", 
   RowBox[{"D", ",", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"D", "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["D", "2"], "+", "4"}]]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.626396851130453*^9, 3.626396853486458*^9}, {
  3.626396919148562*^9, 3.626396930034579*^9}, {3.626397799866211*^9, 
  3.6263978047692184`*^9}, {3.626397871547527*^9, 3.626397875486534*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "the", " ", "first", " ", "condition", " ", "in", " ", "the", " ", 
   "proposition"}], "*)"}]], "Input",
 CellChangeTimes->{{3.6235281160907154`*^9, 3.623528122385075*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"condition1", "[", 
   RowBox[{"C_", ",", "D_"}], "]"}], " ", ":=", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"576", "/", "C"}], " ", "+", " ", 
     RowBox[{"72", "/", 
      RowBox[{"D", "^", "2"}]}], " ", "+", " ", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"19", "/", "C"}], ",", " ", 
       RowBox[{"19", "/", 
        RowBox[{"D", "^", "2"}]}]}], "]"}]}], " ", "<", " ", 
    RowBox[{"1", "/", "2"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.623517902850551*^9, 3.623517912127082*^9}, {
  3.623517943376869*^9, 3.623517967885271*^9}, {3.623518003289296*^9, 
  3.6235180034923077`*^9}, {3.6235181527838464`*^9, 3.6235181569400845`*^9}, {
  3.6235872078351393`*^9, 3.6235872102732787`*^9}, {3.6236078409662867`*^9, 
  3.6236078577392464`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "the", " ", "definition", " ", "of", " ", "kappa", " ", "in", " ", "the", 
   " ", "proposition"}], "*)"}]], "Input",
 CellChangeTimes->{{3.623528125923278*^9, 3.623528131759611*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kappa", "[", 
   RowBox[{"C_", ",", "D_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"9", "/", "2"}], " ", "-", " ", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"171", "/", "C"}], ",", " ", 
       RowBox[{"171", "/", 
        RowBox[{"D", "^", "2"}]}]}], "]"}], " ", "-", " ", 
     RowBox[{"504", "/", "C"}], " ", "-", 
     RowBox[{"63", "/", 
      RowBox[{"D", "^", "2"}]}]}], ")"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", " ", "+", " ", 
      RowBox[{"1", "/", "D"}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "2"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.623518008269581*^9, 3.6235180749363937`*^9}, 
   3.6236078505228333`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "the", " ", "second", " ", "condition", " ", "in", " ", "the", " ", 
   "proposition"}], "*)"}]], "Input",
 CellChangeTimes->{{3.623528133414706*^9, 3.623528138264983*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"condition2", "[", 
   RowBox[{"c_", ",", "C_", ",", "D_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], 
          RowBox[{"c", "/", "3"}]}], ")"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"kappa", "[", 
            RowBox[{"C", ",", "D"}], "]"}], " ", "-", " ", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "s"}], ")"}]}]}], ")"}], "*", 
      RowBox[{"kappa", "[", 
       RowBox[{"C", ",", "D"}], "]"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"kappa", "[", 
              RowBox[{"C", ",", "D"}], "]"}], "-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"-", "s"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"D", "-", "1"}], ")"}], "^", "2"}], ")"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"9", " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"kappa", "[", 
            RowBox[{"C", ",", "D"}], "]"}], "+", "1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", "^", 
            RowBox[{"(", 
             RowBox[{"-", "2"}], ")"}]}], "-", "1"}], ")"}]}]}], ")"}]}]}], 
    " ", ">", " ", "2"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6235180646268044`*^9, 3.6235181496896696`*^9}, {
  3.6236078703849697`*^9, 3.623607884625784*^9}, {3.626398595641863*^9, 
  3.626398618647897*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "the", " ", "upper", " ", "bound", " ", "gotten", " ", "for", " ", "rank", 
   " ", "at", " ", "least", " ", "three"}], "*)"}]], "Input",
 CellChangeTimes->{{3.6235281399090776`*^9, 3.623528149068601*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"higherrankupperbound", "[", 
   RowBox[{"c_", ",", "D_", ",", "s_", ",", "costheta_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"9", 
    RowBox[{"Ceiling", "[", "s", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "^", "r"}], "-", "1"}], ")"}]}], "+", 
   RowBox[{"2", "r", " ", 
    RowBox[{"Ceiling", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"Dtilde", "[", "D", "]"}], "]"}], "/", 
      RowBox[{"Log", "[", 
       RowBox[{"2", "costheta"}], "]"}]}], "]"}], 
    RowBox[{
     RowBox[{"Floor", "[", 
      RowBox[{
       RowBox[{"spherepackingupperboundsarray", "[", 
        RowBox[{"[", 
         RowBox[{"r", "-", "2"}], "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"Ceiling", "[", 
         RowBox[{
          RowBox[{"100", "*", "costheta"}], "-", "50"}], "]"}], "]"}], "]"}], 
      "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.623518194193215*^9, 3.623518207292964*^9}, {
  3.6235184548391232`*^9, 3.6235186097509837`*^9}, {3.6235186481441793`*^9, 
  3.6235186709744854`*^9}, {3.623518721510376*^9, 3.6235187285867805`*^9}, {
  3.6235188264573784`*^9, 3.6235188416382465`*^9}, {3.623519118495082*^9, 
  3.623519120156177*^9}, {3.6235192832405047`*^9, 3.6235192971483*^9}, {
  3.6235194600816193`*^9, 3.6235194605486465`*^9}, {3.623519526591424*^9, 
  3.623519624505024*^9}, {3.623520126121715*^9, 3.6235201401415167`*^9}, {
  3.6235205710121613`*^9, 3.6235205723842397`*^9}, {3.6235223416834383`*^9, 
  3.6235223691980114`*^9}, {3.6235224121824703`*^9, 3.6235224333426805`*^9}, {
  3.6236079053229675`*^9, 3.6236079478444*^9}, {3.626398633099921*^9, 
  3.6263986387719297`*^9}, {3.6263987750261784`*^9, 3.6263987760171795`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "the", " ", "upper", " ", "bound", " ", "gotten", " ", "for", " ", "rank", 
   " ", "two"}], "*)"}]], "Input",
 CellChangeTimes->{{3.623528150498683*^9, 3.623528156785043*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ranktwoupperbound", "[", 
   RowBox[{"c_", ",", "D_", ",", "s_", ",", "costheta_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"9", 
    RowBox[{"Ceiling", "[", "s", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "^", "2"}], "-", "1"}], ")"}]}], "+", 
   RowBox[{"2", "*", "2", "*", 
    RowBox[{"Ceiling", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"Dtilde", "[", "D", "]"}], "]"}], "/", 
      RowBox[{"Log", "[", 
       RowBox[{"2", "costheta"}], "]"}]}], "]"}], 
    RowBox[{"Floor", "[", 
     RowBox[{"Pi", "/", 
      RowBox[{"ArcCos", "[", "costheta", "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.623519625985109*^9, 3.623519658946994*^9}, {
  3.6235201467198935`*^9, 3.6235201629018188`*^9}, {3.6235205757524323`*^9, 
  3.6235205758214364`*^9}, {3.6236079202018185`*^9, 3.623607961064156*^9}, {
  3.626398645575941*^9, 3.626398650557948*^9}, {3.626398781262187*^9, 
  3.626398781712188*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"now", " ", "optimize", " ", "over", " ", "the", " ", 
    RowBox[{"parameters", ".", " ", 
     RowBox[{"NOTE", ":", " ", 
      RowBox[{
      "since", " ", "I", " ", "am", " ", "no", " ", "expert", " ", "in", " ", 
       "optimizing", " ", "with", " ", "Mathematica"}]}]}]}], ",", " ", 
   RowBox[{"I", " ", 
    RowBox[{"wasn", "'"}], "t", " ", "able", " ", "to", " ", "get", " ", 
    "Minimize", " ", "or", " ", "NMinimize", " ", "or", " ", "FindMinimum", 
    " ", "to", " ", "give", " ", "me", " ", "reasonable", " ", 
    RowBox[{"answers", ".", " ", "let"}], " ", "me", " ", "instead", " ", 
    "indicate", " ", "how", " ", "I", " ", "optimized", " ", "by", " ", 
    RowBox[{"hand", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.623528158265127*^9, 3.6235282811121535`*^9}, {
  3.623536368382719*^9, 3.623536387209796*^9}, {3.6236080465170436`*^9, 
  3.6236080665311885`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"first", ",", " ", 
    RowBox[{
     RowBox[{
     "find", " ", "the", " ", "smallest", " ", "possible", " ", "D", " ", 
      "that", " ", "can", " ", "be", " ", "used", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"i", ".", "e", "."}], ",", " ", 
         RowBox[{
         "for", " ", "which", " ", "there", " ", "is", " ", "a", " ", "c", 
          " ", "for", " ", "which", " ", "the", " ", "conditions", " ", "are",
           " ", "satisfied"}]}], ")"}], ".", " ", "here"}], " ", "I", " ", 
      "use", " ", "the", " ", "inequality", " ", 
      RowBox[{"Dtilde", "^", "2"}]}], " ", "\[LessEqual]", " ", 
     RowBox[{
      RowBox[{"D", "^", "2"}], " ", "+", " ", "2."}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.623608070720428*^9, 3.623608112835837*^9}, {
   3.6236118943751287`*^9, 3.6236119013295264`*^9}, {3.623615112530196*^9, 
   3.6236151147313223`*^9}, {3.626397939160637*^9, 3.6263979528616576`*^9}, 
   3.6263980645379295`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"condition1", "[", 
      RowBox[{
       RowBox[{"5", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"DD", "^", "2"}], " ", "+", " ", "2"}], ")"}]}], ",", 
       "DD"}], "]"}], "&&", 
     RowBox[{"condition2", "[", 
      RowBox[{"cc", ",", 
       RowBox[{"5", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"DD", "^", "2"}], "+", "2"}], ")"}]}], ",", "DD", ",", 
       "3"}], "]"}], "&&", 
     RowBox[{"0", "<", "cc"}], "&&", 
     RowBox[{"cc", "<", "1"}], "&&", 
     RowBox[{"DD", ">", "1"}], "&&", 
     RowBox[{
      RowBox[{"kappa", "[", 
       RowBox[{
        RowBox[{"5", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"DD", "^", "2"}], "+", "2"}], ")"}]}], ",", "DD"}], "]"}], 
      ">", 
      RowBox[{"Sqrt", "[", "18", "]"}]}]}], "]"}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6236081141409116`*^9, 3.623608265551572*^9}, {
  3.62361338766954*^9, 3.6236133919737864`*^9}, {3.6236146540599737`*^9, 
  3.6236146583272176`*^9}, {3.626396946435602*^9, 3.626396959274622*^9}, {
  3.6263970369598675`*^9, 3.62639707833393*^9}, {3.6263971207670455`*^9, 
  3.6263971636911106`*^9}, {3.6263972522812757`*^9, 3.6263972647942953`*^9}, {
  3.626397777343173*^9, 3.626397793886202*^9}, {3.6263978931015606`*^9, 
  3.6263979366476307`*^9}, {3.626398187375137*^9, 3.6263982020601616`*^9}, {
  3.6263986614209676`*^9, 3.6263986723029847`*^9}}],

Cell[BoxData[
 RowBox[{"DD", ">", "612.1160386983613`"}]], "Output",
 CellChangeTimes->{{3.6236081779385605`*^9, 3.6236082033660145`*^9}, {
   3.6236082380599995`*^9, 3.623608271081888*^9}, 3.623611909313983*^9, 
   3.623614663732527*^9, 3.623615248035947*^9, 3.626397049312886*^9, {
   3.626397111522007*^9, 3.626397139164074*^9}, {3.626397269615302*^9, 
   3.6263972735013094`*^9}, 3.6263979286076183`*^9, 3.6263982053531666`*^9, 
   3.6263986563909607`*^9, 3.6263986943630176`*^9, 3.6264085620128407`*^9, 
   3.626408728677782*^9, 3.626473438069446*^9, 3.6323048648389254`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "in", " ", "general", " ", "we", " ", "can", " ", "get", " ", "this", " ", 
   "number", " ", "out", " ", 
   RowBox[{"by", ":"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6236083819992323`*^9, 3.6236083900356917`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.623608374602809*^9, 3.623608379301078*^9}, {
  3.6236119139542484`*^9, 3.6236119148873014`*^9}}],

Cell[BoxData["612.1160386983613`"], "Output",
 CellChangeTimes->{{3.623608377575979*^9, 3.623608379612096*^9}, 
   3.623611915624344*^9, 3.6236146787533855`*^9, 3.6236152697241874`*^9, 
   3.626398207083169*^9, 3.6263986967580233`*^9, 3.626408562854889*^9, 
   3.626408736514797*^9, 3.626473625519889*^9, 3.6323048670680532`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"so", " ", "we", " ", "need", " ", "D"}], " ", ">", " ", 
    RowBox[{
     RowBox[{"612.116", ".", " ", "given"}], " ", "this"}]}], ",", " ", 
   RowBox[{
   "determining", " ", "a", " ", "c", " ", "that", " ", "works", " ", "is", 
    " ", 
    RowBox[{"easy", ":"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6236082753321314`*^9, 3.623608319946683*^9}, {
  3.623613532849844*^9, 3.623613537888132*^9}, {3.6236151229397917`*^9, 
  3.6236151311182594`*^9}, {3.6263987076880407`*^9, 3.626398710760045*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"condition1", "[", 
      RowBox[{
       RowBox[{"5", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"DD", "^", "2"}], "+", "1"}], ")"}]}], ",", "DD"}], "]"}], "&&", 
     RowBox[{"condition2", "[", 
      RowBox[{"cc", ",", 
       RowBox[{"5", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"DD", "^", "2"}], "+", "1"}], ")"}]}], ",", "DD", ",", 
       "3"}], "]"}], "&&", 
     RowBox[{"0", "<", "cc"}], "&&", 
     RowBox[{"cc", "<", "1"}], "&&", 
     RowBox[{"DD", ">", "1"}], "&&", 
     RowBox[{
      RowBox[{"kappa", "[", 
       RowBox[{
        RowBox[{"5", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"DD", "^", "2"}], "+", "1"}], ")"}]}], ",", "DD"}], "]"}], 
      ">", 
      RowBox[{"Sqrt", "[", "18", "]"}]}]}], "]"}], "/.", 
   RowBox[{"DD", "\[Rule]", "612.117"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.623608330438283*^9, 3.623608341356908*^9}, {
  3.623613347773258*^9, 3.6236133749508123`*^9}, {3.6236135915001984`*^9, 
  3.623613614730527*^9}, {3.623614686418824*^9, 3.6236146876798964`*^9}, {
  3.6236147179326267`*^9, 3.623614722037862*^9}, {3.626398713499082*^9, 
  3.626398715369085*^9}}],

Cell[BoxData[
 RowBox[{"0.9981095774527488`", "<", "cc", "<", 
  "0.998119218066967`"}]], "Output",
 CellChangeTimes->{{3.62360833982682*^9, 3.6236083418949385`*^9}, 
   3.6236119273320136`*^9, 3.6236133623980947`*^9, {3.623613598206582*^9, 
   3.623613625229128*^9}, 3.623614695841363*^9, 3.623614727407169*^9, 
   3.6236152749484863`*^9, 3.6263982118991756`*^9, {3.6263987012740307`*^9, 
   3.6263987185500894`*^9}, 3.626408567693166*^9, 3.626408740784806*^9, 
   3.6264736311240497`*^9, 3.6323048717083187`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"here", "'"}], "s", " ", "how", " ", "to", " ", "get", " ", "the", 
   " ", "bounds", " ", 
   RowBox[{"out", ":"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.623608477454692*^9, 3.623608481948949*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"%", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"%", "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.623608467549125*^9, 3.623608473485465*^9}, {
  3.6236119347604384`*^9, 3.62361193898168*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9981095774527488`", ",", "0.998119218066967`"}], "}"}]], "Output",
 CellChangeTimes->{{3.6236084718703723`*^9, 3.6236084738444853`*^9}, 
   3.6236119419118476`*^9, 3.6236136269872284`*^9, 3.623614707415025*^9, 
   3.623614778437087*^9, 3.6236153153587976`*^9, 3.6263982141091785`*^9, 
   3.6263987201110916`*^9, 3.6264085688032293`*^9, 3.626408741814807*^9, 
   3.626473632700093*^9, 3.632304873904444*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"so", " ", "c"}], " ", "=", " ", 
   RowBox[{"0.99811", " ", 
    RowBox[{"works", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6236083451451244`*^9, 3.623608354326649*^9}, {
  3.6236084205024347`*^9, 3.6236084210554657`*^9}, {3.623613417253232*^9, 
  3.6236134198143787`*^9}, {3.623614781401257*^9, 3.6236147815632663`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "now", " ", "that", " ", "we", " ", "know", " ", "how", " ", "to", " ", 
    "determine", " ", "these", " ", "parameters"}], ",", " ", 
   RowBox[{
    RowBox[{"let", "'"}], "s", " ", "do", " ", "so", " ", "with", " ", "s", 
    " ", 
    RowBox[{"varying", ":"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6236084221945314`*^9, 3.6236084362773366`*^9}, {
  3.6236135227892685`*^9, 3.623613523949335*^9}, {3.6236151424509077`*^9, 
  3.623615144308014*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DDDD", "[", "s_", "]"}], ":=", 
  RowBox[{
   RowBox[{"DDDD", "[", "s", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"Reduce", "[", 
        RowBox[{
         RowBox[{"condition1", "[", 
          RowBox[{
           RowBox[{"5", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"DD", "^", "2"}], "+", "2"}], ")"}]}], ",", "DD"}], 
          "]"}], "&&", 
         RowBox[{"condition2", "[", 
          RowBox[{"cc", ",", 
           RowBox[{"5", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"DD", "^", "2"}], "+", "2"}], ")"}]}], ",", "DD", ",", 
           "s"}], "]"}], "&&", 
         RowBox[{"0", "<", "cc"}], "&&", 
         RowBox[{"cc", "<", "1"}], "&&", 
         RowBox[{"DD", ">", "1"}], "&&", 
         RowBox[{
          RowBox[{"kappa", "[", 
           RowBox[{
            RowBox[{"5", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"DD", "^", "2"}], "+", "2"}], ")"}]}], ",", "DD"}], 
           "]"}], ">", 
          RowBox[{"Sqrt", "[", "18", "]"}]}]}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "+", "0.00001"}]}]}]], "Input",
 CellChangeTimes->{{3.6236084404135733`*^9, 3.623608454748393*^9}, {
   3.623608554635106*^9, 3.6236085600574164`*^9}, 3.623608632213544*^9, {
   3.623608790080573*^9, 3.6236087950148554`*^9}, {3.6236095553123417`*^9, 
   3.623609560968665*^9}, {3.623613508514452*^9, 3.623613514608801*^9}, {
   3.6236151459691095`*^9, 3.6236151586288333`*^9}, {3.623615493172968*^9, 
   3.6236155020324745`*^9}, {3.6263983074443517`*^9, 3.6263983119713593`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cccc", "[", "s_", "]"}], ":=", 
  RowBox[{
   RowBox[{"cccc", "[", "s", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"Reduce", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"condition1", "[", 
            RowBox[{
             RowBox[{"5", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"DD", "^", "2"}], "+", "2"}], ")"}]}], ",", "DD"}], 
            "]"}], "&&", 
           RowBox[{"condition2", "[", 
            RowBox[{"cc", ",", 
             RowBox[{"5", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"DD", "^", "2"}], "+", "2"}], ")"}]}], ",", "DD", ",",
              "s"}], "]"}], "&&", 
           RowBox[{"0", "<", "cc"}], "&&", 
           RowBox[{"cc", "<", "1"}], "&&", 
           RowBox[{"DD", ">", "1"}], "&&", 
           RowBox[{
            RowBox[{"kappa", "[", 
             RowBox[{
              RowBox[{"5", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"DD", "^", "2"}], "+", "2"}], ")"}]}], ",", "DD"}], 
             "]"}], ">", 
            RowBox[{"Sqrt", "[", "18", "]"}]}]}], "/.", 
          RowBox[{"DD", "\[Rule]", 
           RowBox[{"DDDD", "[", "s", "]"}]}]}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{"Reduce", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"condition1", "[", 
            RowBox[{
             RowBox[{"5", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"DD", "^", "2"}], "+", "2"}], ")"}]}], ",", "DD"}], 
            "]"}], "&&", 
           RowBox[{"condition2", "[", 
            RowBox[{"cc", ",", 
             RowBox[{"5", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"DD", "^", "2"}], "+", "2"}], ")"}]}], ",", "DD", ",",
              "s"}], "]"}], "&&", 
           RowBox[{"0", "<", "cc"}], "&&", 
           RowBox[{"cc", "<", "1"}], "&&", 
           RowBox[{"DD", ">", "1"}], "&&", 
           RowBox[{
            RowBox[{"kappa", "[", 
             RowBox[{
              RowBox[{"5", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"DD", "^", "2"}], "+", "2"}], ")"}]}], ",", "DD"}], 
             "]"}], ">", 
            RowBox[{"Sqrt", "[", "18", "]"}]}]}], "/.", 
          RowBox[{"DD", "\[Rule]", 
           RowBox[{"DDDD", "[", "s", "]"}]}]}], "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], ")"}], "/", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.6236084580205803`*^9, 3.623608465249994*^9}, {
   3.6236084994169483`*^9, 3.623608525218424*^9}, {3.6236085700259867`*^9, 
   3.623608573445182*^9}, 3.623608634094651*^9, {3.6236086756560287`*^9, 
   3.6236086785041914`*^9}, {3.623608796653949*^9, 3.6236088369272523`*^9}, {
   3.6236095635318117`*^9, 3.6236095667429953`*^9}, {3.6236096159528103`*^9, 
   3.623609626161394*^9}, {3.623613516121887*^9, 3.6236135175649695`*^9}, {
   3.62361514949131*^9, 3.6236151750667734`*^9}, {3.6236153798764877`*^9, 
   3.6236153812335653`*^9}, {3.6236155738425817`*^9, 3.623615574268606*^9}, {
   3.623615743599292*^9, 3.6236157995634923`*^9}, {3.6263983155593653`*^9, 
   3.62639832609338*^9}, {3.626398381873463*^9, 3.6263983859004693`*^9}, {
   3.6263984812966433`*^9, 3.626398484749649*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"let", "'"}], "s", " ", "see", " ", "what", " ", "we", " ", "get",
     " ", "for", " ", "s", " ", "up", " ", "to", " ", "5"}], ":"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6236094312232447`*^9, 3.6236094476931863`*^9}, {
  3.623609581028813*^9, 3.6236095812538257`*^9}, {3.623609642661338*^9, 
  3.623609642711341*^9}, {3.62361518182216*^9, 3.623615183803273*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"DDDD", "[", "s", "]"}], ",", 
     RowBox[{"cccc", "[", "s", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "3", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6236087007984667`*^9, 3.623608721212634*^9}, {
  3.6236095829549227`*^9, 3.6236095927034807`*^9}, {3.6236096408152323`*^9, 
  3.623609640867235*^9}, {3.623614807246735*^9, 3.623614807753764*^9}, {
  3.6236151862894154`*^9, 3.6236151926217775`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Reduce", "::", "ratnz"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Reduce was unable to solve the system with inexact \
coefficients. The answer was obtained by solving a corresponding exact system \
and numericizing the result. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Reduce/ratnz\\\", ButtonNote -> \
\\\"Reduce::ratnz\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.632304885138087*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Reduce", "::", "ratnz"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Reduce was unable to solve the system with inexact \
coefficients. The answer was obtained by solving a corresponding exact system \
and numericizing the result. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Reduce/ratnz\\\", ButtonNote -> \
\\\"Reduce::ratnz\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.632304885385101*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Reduce", "::", "ratnz"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Reduce was unable to solve the system with inexact \
coefficients. The answer was obtained by solving a corresponding exact system \
and numericizing the result. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Reduce/ratnz\\\", ButtonNote -> \
\\\"Reduce::ratnz\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6323048888422985`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(Reduce :: \
ratnz\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6323048891183147`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"612.1160486983613`", ",", "0.9981144009194083`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"117.07635997828338`", ",", "0.9901343076204098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"95.3559005210328`", ",", "0.9878871502235679`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.62360878146108*^9, 3.623608835468169*^9, 3.6236092529080453`*^9, 
   3.623609607486326*^9, 3.623609769722605*^9, 3.6236120794777155`*^9, 
   3.62361482637883*^9, 3.6236151891315775`*^9, 3.6236153782323937`*^9, 
   3.6236154190477285`*^9, 3.623615814103324*^9, 3.6263982354252367`*^9, {
   3.6263983287143836`*^9, 3.626398354973424*^9}, 3.626398396718485*^9, 
   3.6263984372835712`*^9, {3.6263984871706524`*^9, 3.6263984965996695`*^9}, 
   3.6263987455421314`*^9, 3.6264085851861663`*^9, 3.626408757527834*^9, 
   3.62647363750323*^9, 3.632304894530624*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"now", " ", 
   RowBox[{"let", "'"}], "s", " ", "use", " ", "these", " ", "to", " ", 
   "compute", " ", "the", " ", "resulting", " ", "upper", " ", 
   RowBox[{"bounds", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6236158248839407`*^9, 3.6236158348975134`*^9}}],

Cell[BoxData[
 RowBox[{"ranktwooptimizedupperbound", ":=", 
  RowBox[{"Min", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ranktwoupperbound", "[", 
      RowBox[{
       RowBox[{"cccc", "[", "ss", "]"}], ",", 
       RowBox[{"DDDD", "[", "ss", "]"}], ",", "ss", ",", 
       RowBox[{"costhetaa", "/", "100.0"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ss", ",", "3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"costhetaa", ",", "51", ",", "99"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.62351998109442*^9, 3.623519993373122*^9}, {
   3.623520040521819*^9, 3.6235201023603563`*^9}, {3.623520166198007*^9, 
   3.6235203721087847`*^9}, {3.6235204224396634`*^9, 
   3.6235204506442766`*^9}, {3.623520635308839*^9, 3.6235206358138676`*^9}, {
   3.623520747702267*^9, 3.623520749885392*^9}, {3.623520820323421*^9, 
   3.623520846810936*^9}, {3.6235213407101855`*^9, 3.6235213476025796`*^9}, {
   3.623521483790369*^9, 3.62352149044775*^9}, {3.623521589425411*^9, 
   3.6235216108696375`*^9}, {3.623521685159887*^9, 3.623521697084569*^9}, {
   3.6235217812153807`*^9, 3.623521800193466*^9}, {3.6235221795671654`*^9, 
   3.6235222080577946`*^9}, {3.6235222536024*^9, 3.6235222786208305`*^9}, {
   3.6235242243241186`*^9, 3.623524230953498*^9}, {3.623609469944459*^9, 
   3.623609542824628*^9}, {3.6236098106709476`*^9, 3.6236098291380033`*^9}, {
   3.623609863154949*^9, 3.6236098632239532`*^9}, {3.62360990110612*^9, 
   3.6236099018621635`*^9}, 3.623609942267474*^9, {3.623609981191701*^9, 
   3.623609981652727*^9}, {3.623614861300827*^9, 3.6236148635299544`*^9}, {
   3.623615197524058*^9, 3.623615199381164*^9}}],

Cell[BoxData[
 RowBox[{"higherrankoptimizedupperbounds", " ", ":=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Min", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"higherrankupperbound", "[", 
        RowBox[{
         RowBox[{"cccc", "[", "ss", "]"}], ",", 
         RowBox[{"DDDD", "[", "ss", "]"}], ",", "ss", ",", 
         RowBox[{"costhetaa", "/", "100.0"}], ",", "r"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ss", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"costhetaa", ",", "51", ",", "99"}], "}"}]}], "]"}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "3", ",", "13"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6235199548249173`*^9, 3.6235199795223303`*^9}, {
   3.62352226688916*^9, 3.623522304237296*^9}, {3.623522448874569*^9, 
   3.623522449207588*^9}, {3.6235224827745075`*^9, 3.623522488285823*^9}, {
   3.6235225964510098`*^9, 3.623522623436553*^9}, {3.623523195204256*^9, 
   3.6235231954092684`*^9}, {3.6235233163651867`*^9, 3.623523332596115*^9}, {
   3.6235236609448953`*^9, 3.623523664317088*^9}, {3.623609843291813*^9, 
   3.6236098612538404`*^9}, {3.6236099055193725`*^9, 3.6236099058533916`*^9}, 
   3.623609948815849*^9, {3.623609983294821*^9, 3.623609983544835*^9}, {
   3.623610072056898*^9, 3.623610091076986*^9}, {3.6236148669001474`*^9, 
   3.6236148690192685`*^9}, {3.6236152028313613`*^9, 3.6236152049344816`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "calculate", " ", "the", " ", "\"\<optimized\>\"", " ", "upper", " ", 
   "bound", " ", "in", " ", "the", " ", "rank", " ", "two", " ", "case"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.623528287655528*^9, 3.6235282985591516`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["ranktwooptimizedupperbound"], "Input",
 CellChangeTimes->{{3.6235242364318113`*^9, 3.623524244223257*^9}, {
  3.623612089359281*^9, 3.6236120900433197`*^9}}],

Cell[BoxData["440"], "Output",
 CellChangeTimes->{
  3.6235242643554087`*^9, {3.623609886057259*^9, 3.623609910130636*^9}, 
   3.6236099509619713`*^9, 3.623609988922143*^9, 3.623610096188278*^9, 
   3.6236120906003523`*^9, 3.6236148712453957`*^9, 3.623615839019749*^9, 
   3.626398242387246*^9, {3.6263985132266946`*^9, 3.626398524188711*^9}, 
   3.626398750938139*^9, 3.626398786635195*^9, 3.6264085892433987`*^9, 
   3.6264087695348516`*^9, 3.626473642066368*^9, 3.632304904344185*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "calculate", " ", "the", " ", "\"\<optimized\>\"", " ", "upper", " ", 
   "bound", " ", "in", " ", "the", " ", "higher", " ", "rank", " ", "case", 
   " ", "where", " ", 
   RowBox[{"I", "'"}], "ve", " ", "generated", " ", "spherical", " ", "code", 
   " ", "upper", " ", "bounds", " ", "using", " ", 
   RowBox[{"Prof", ".", " ", 
    RowBox[{"Cohn", "'"}]}], "s", " ", "program", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"they", "'"}], "re", " ", "all", " ", "the", " ", "way", " ", 
       "at", " ", "the", " ", "bottom", " ", "of", " ", "the", " ", "file"}], 
      ",", " ", 
      RowBox[{
       RowBox[{
       "because", " ", "they", " ", "take", " ", "up", " ", "a", " ", "lot", 
        " ", "of", " ", "screen", " ", 
        RowBox[{"room", " ", "--"}]}], "-", " ", 
       RowBox[{
       "you", " ", "have", " ", "to", " ", "go", " ", "down", " ", "to", " ", 
        "the", " ", "bottom", " ", "and", " ", "click", " ", "shift"}], "+", 
       RowBox[{
       "enter", " ", "on", " ", "their", " ", "definition", " ", "before", 
        " ", "this", " ", "works"}]}]}], ")"}], "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.623528300327253*^9, 3.623528325737706*^9}, {
   3.6235305276936507`*^9, 3.6235305340830164`*^9}, 3.623609970551092*^9, {
   3.623612118054922*^9, 3.6236121354709187`*^9}, {3.623612351713287*^9, 
   3.6236123554154987`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["higherrankoptimizedupperbounds"], "Input",
 CellChangeTimes->{{3.6235223082695265`*^9, 3.623522309412592*^9}, {
  3.6235226310779905`*^9, 3.6235226318710356`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1836", ",", "6000", ",", "17512", ",", "47376", ",", "122442", ",", 
   "311904", ",", "809406", ",", "2164536", ",", "5890620", ",", "16348944", 
   ",", "46580510"}], "}"}]], "Output",
 CellChangeTimes->{
  3.623522320657235*^9, {3.623522357389336*^9, 3.6235223872000413`*^9}, 
   3.6235224214299994`*^9, 3.623522564022155*^9, 3.623522923447713*^9, 
   3.623523275986877*^9, {3.623523323630602*^9, 3.6235233509991674`*^9}, {
   3.623523495968459*^9, 3.6235235237360477`*^9}, 3.6235235977992835`*^9, 
   3.6235239651862965`*^9, 3.6235337902512584`*^9, {3.6236099729782305`*^9, 
   3.6236099911372695`*^9}, 3.623610097432349*^9, 3.6236120942785625`*^9, 
   3.6236121478736277`*^9, 3.6236148740525565`*^9, {3.6236158451801014`*^9, 
   3.623615853171559*^9}, 3.6263987891051984`*^9, {3.626408592984555*^9, 
   3.626408622050598*^9}, 3.626408771324854*^9, 3.6264736456004705`*^9, {
   3.6323049079633923`*^9, 3.6323049202810965`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"given", " ", "these"}], ",", " ", 
   RowBox[{
    RowBox[{
    "how", " ", "big", " ", "can", " ", "the", " ", "average", " ", "get", 
     " ", "if", " ", "we", " ", "use", " ", "the", " ", "constraints", " ", 
     "derived", " ", "by", " ", "Bhargava"}], "-", "Shankar"}], ",", " ", 
   RowBox[{"Bhargava", "-", "Skinner"}], ",", " ", 
   RowBox[{"et", " ", 
    RowBox[{"al", ".", "?"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6235283331581306`*^9, 3.623528360576699*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "this", " ", "calculates", " ", "an", " ", "upper", " ", "bound", " ", 
    "for", " ", "the", " ", "contribution", " ", "from", " ", "curves", " ", 
    "of", " ", "rank", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{"at", " ", "least", " ", "14"}], ")"}], " ", "if", " ", "we", 
    " ", "multiply", " ", "it", " ", "by", " ", "6"}], " ", "-", " ", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Prob", 
       RowBox[{"(", 
        RowBox[{"rank", "=", "r"}], ")"}], "*", 
       RowBox[{"5", "^", "r"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "13"}], "}"}]}], "]"}], "."}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6235284409202943`*^9, 3.6235284563251753`*^9}, {
  3.623528733855049*^9, 3.6235288612333345`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"muchhigherrankupperbound", "[", 
   RowBox[{"costheta_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"9", 
    RowBox[{"Ceiling", "[", "3", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "^", "r"}], "-", "1"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "r", " ", 
      RowBox[{"Ceiling", "[", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"Dtilde", "[", 
          RowBox[{"DDDD", "[", "3", "]"}], "]"}], "]"}], "/", 
        RowBox[{"Log", "[", 
         RowBox[{"2", "costheta"}], "]"}]}], "]"}]}], ")"}], "*", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"3", "r"}], "]"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "costheta"}], ")"}], "/", "2"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "r"}], ")"}], "/", "2"}], ")"}]}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "costheta"}], ")"}], "/", "2"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.6235196787781286`*^9, 3.6235196796841803`*^9}, {
  3.62352447453843*^9, 3.6235246383107977`*^9}, {3.623528439914237*^9, 
  3.6235284651036777`*^9}, {3.623610138391692*^9, 3.6236101672383423`*^9}, {
  3.623610203550419*^9, 3.6236102059385557`*^9}, {3.623610403874877*^9, 
  3.623610405370962*^9}, {3.6236148798348875`*^9, 3.6236148798768897`*^9}, {
  3.6236152126729245`*^9, 3.6236152127689295`*^9}, {3.626398799364217*^9, 
  3.6263988159532404`*^9}, {3.626408779637866*^9, 3.6264088380959644`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"here", " ", "is", " ", "a", " ", "number", " ", "that"}], ",", 
   " ", 
   RowBox[{
    RowBox[{"when", " ", "multiplied", " ", "by", " ", "6"}], " ", "-", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Prob", 
       RowBox[{"(", 
        RowBox[{"rank", "=", "r"}], ")"}], "*", 
       RowBox[{"5", "^", "r"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "13"}], "}"}]}], "]"}]}], ",", " ", 
   RowBox[{
   "upper", " ", "bounds", " ", "the", " ", "contribution", " ", "from", " ", 
    "curves", " ", "with", " ", "rank", " ", "between", " ", "14", " ", "and",
     " ", "100", " ", 
    RowBox[{
     RowBox[{"(", "inclusive", ")"}], ".", " ", "this"}], " ", "will", " ", 
    "take", " ", "a", " ", "little", " ", "while", " ", "if", " ", "you", " ",
     "try", " ", "to", " ", "run", " ", 
    RowBox[{"it", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6235284747092266`*^9, 3.6235284877699738`*^9}, {
  3.6235286587127514`*^9, 3.623528665739153*^9}, {3.6235288771352444`*^9, 
  3.623528897141389*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Minimize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"muchhigherrankupperbound", "[", 
          RowBox[{"costheta", ",", 
           RowBox[{"r", "*", "1.0"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"costheta", ">", ".51"}], "&&", 
          RowBox[{"costheta", "<", ".99"}]}]}], "}"}], ",", "costheta"}], 
      "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/", 
    RowBox[{"5", "^", "r"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "14", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.623524642326027*^9, 3.623524727943924*^9}, {
  3.623526103747616*^9, 3.623526161822937*^9}, {3.6235285565429077`*^9, 
  3.623528558402014*^9}, {3.6236102727423763`*^9, 3.6236102729323874`*^9}}],

Cell[BoxData["0.12036731167259263`"], "Output",
 CellChangeTimes->{{3.6235246971121607`*^9, 3.623524712203024*^9}, 
   3.6235249688507032`*^9, 3.6235261494922323`*^9, 3.623526404036791*^9, 
   3.6235287997368174`*^9, 3.6236102019353266`*^9, 3.623610249330037*^9, 
   3.623610505772705*^9, 3.623612241830002*^9, 3.6236150009898167`*^9, 
   3.6263988952795153`*^9, 3.6264086379156284`*^9, 3.626408917119091*^9, 
   3.6264737298787947`*^9, 3.6323050098832216`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"now", " ", "we", " ", 
    RowBox[{"don", "'"}], "t", " ", "need", " ", "to", " ", "optimize", " ", 
    "anything"}], ",", " ", 
   RowBox[{
    RowBox[{"and", " ", "we", " ", "just", " ", "hardcode", " ", "costheta"}],
     " ", "=", " ", 
    RowBox[{"0.51", " ", "to", " ", 
     RowBox[{"get", ":", " ", 
      RowBox[{"(", 
       RowBox[{"again", ",", " ", 
        RowBox[{"as", " ", "usual"}], ",", " ", 
        RowBox[{
         RowBox[{
         "this", " ", "is", " ", "an", " ", "upper", " ", "bound", " ", "for",
           " ", "the", " ", "contribution", " ", "of", " ", "curves", " ", 
          "with", " ", "rank", " ", "larger", " ", "than", " ", "100", " ", 
          "once", " ", "multiplied", " ", "by", " ", "6"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Prob", 
             RowBox[{"(", 
              RowBox[{"rank", "=", "r"}], ")"}], "*", 
             RowBox[{"5", "^", "r"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "0", ",", "13"}], "}"}]}], "]"}], "."}]}]}], 
       ")"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6235284896880836`*^9, 3.623528521773919*^9}, {
  3.6235289233868895`*^9, 3.6235289546926804`*^9}, {3.623612318694398*^9, 
  3.623612325401782*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"muchhigherrankupperbound", "[", 
     RowBox[{"0.51", ",", "r"}], "]"}], "/", 
    RowBox[{"5", "^", "r"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "101", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.623526651373938*^9, 3.623526686923971*^9}, {
  3.62352788609156*^9, 3.623527953547418*^9}, {3.6235289128912897`*^9, 
  3.62352891325531*^9}, {3.62361051232508*^9, 3.623610516777334*^9}}],

Cell[BoxData["2.645940425175484`*^-21"], "Output",
 CellChangeTimes->{{3.623527915034215*^9, 3.623527956636595*^9}, 
   3.623528919392661*^9, 3.623610523984747*^9, 3.6236123054306393`*^9, 
   3.6236150081852283`*^9, 3.6263989032005277`*^9, 3.626408643094637*^9, 
   3.6264089210410967`*^9, 3.626473733470894*^9, 3.6323050223049326`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"now", " ", 
    RowBox[{"let", "'"}], "s", " ", "put", " ", "the", " ", "above", " ", 
    "together", " ", "to", " ", "get", " ", "the", " ", "final", " ", 
    RowBox[{"answer", ".", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"we", " ", "use", " ", 
        RowBox[{"Prof", ".", " ", 
         RowBox[{"Cohn", "'"}]}], "s", " ", "spherical", " ", "codes", " ", 
        "program", " ", "for", " ", "ranks", " ", "up", " ", "to", " ", "and",
         " ", "including", " ", "13"}], ",", " ", 
       RowBox[{
       "and", " ", "then", " ", "the", " ", "precomputed", " ", "upper", " ", 
        "bounds", " ", "for", " ", "the", " ", "contributions", " ", "for", 
        " ", "higher", " ", 
        RowBox[{"ranks", "."}]}]}], ")"}]}], "\[IndentingNewLine]", "note", 
    " ", "the", " ", 
    RowBox[{"indexing", ":", " ", 
     RowBox[{
      RowBox[{"prob", "[", "1", "]"}], " ", "is", " ", "the", " ", 
      "probability", " ", "of", " ", "having", " ", "rank", " ", "0"}]}]}], 
   ",", " ", 
   RowBox[{
    RowBox[{"prob", "[", "2", "]"}], " ", "is", " ", "the", " ", 
    "probability", " ", "of", " ", "having", " ", "rank", " ", "1"}], ",", 
   " ", 
   RowBox[{"etc", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6235283663230276`*^9, 3.623528428622591*^9}, {
  3.6235289723396893`*^9, 3.6235290201194224`*^9}, {3.6235290718373804`*^9, 
  3.6235290894393873`*^9}, {3.62353626926505*^9, 3.623536269926088*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Maximize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{"prob", "[", "2", "]"}]}], "+", 
      RowBox[{"ranktwooptimizedupperbound", "*", 
       RowBox[{"prob", "[", "3", "]"}]}], "+", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"prob", "[", 
          RowBox[{"r", "+", "1"}], "]"}], "*", 
         RowBox[{"higherrankoptimizedupperbounds", "[", 
          RowBox[{"[", 
           RowBox[{"r", "-", "2"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "3", ",", "13"}], "}"}]}], "]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.12036731167259263`", "+", "2.645940425175484`*^-21"}], 
        ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"6", " ", "-", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"prob", "[", 
             RowBox[{"r", "+", "1"}], "]"}], "*", 
            RowBox[{"5", "^", "r"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "13"}], "}"}]}], "]"}]}], ")"}]}]}], 
     " ", ",", 
     RowBox[{"And", "[", 
      RowBox[{
       RowBox[{"And", "@@", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"Flatten", "@", 
           RowBox[{"Array", "[", 
            RowBox[{"prob", ",", 
             RowBox[{"{", 
              RowBox[{"13", "+", "1"}], "}"}]}], "]"}]}], "\[GreaterEqual]", 
          "0"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"prob", "[", 
           RowBox[{"r", "+", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", "13"}], "}"}]}], "]"}], "\[LessEqual]",
         "1"}], ",", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"5", "^", "r"}], "*", 
           RowBox[{"prob", "[", 
            RowBox[{"r", "+", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", "13"}], "}"}]}], "]"}], "\[LessEqual]",
         "6"}], ",", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"4", "^", "r"}], "*", 
           RowBox[{"prob", "[", 
            RowBox[{"r", "+", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", "13"}], "}"}]}], "]"}], "\[LessEqual]",
         "7"}], ",", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"3", "^", "r"}], "*", 
           RowBox[{"prob", "[", 
            RowBox[{"r", "+", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", "13"}], "}"}]}], "]"}], "\[LessEqual]",
         "4"}], ",", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "^", "r"}], "*", 
           RowBox[{"prob", "[", 
            RowBox[{"r", "+", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", "13"}], "}"}]}], "]"}], "\[LessEqual]",
         "3"}], ",", 
       RowBox[{
        RowBox[{"prob", "[", "1", "]"}], "\[GreaterEqual]", "0.2068"}], ",", 
       RowBox[{
        RowBox[{"prob", "[", "2", "]"}], "\[GreaterEqual]", "0.2062"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"prob", "[", "1", "]"}], "+", 
         RowBox[{"prob", "[", "2", "]"}]}], "\[GreaterEqual]", "0.8375"}]}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Array", "[", 
     RowBox[{"prob", ",", 
      RowBox[{"{", 
       RowBox[{"13", "+", "1"}], "}"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6235242999514446`*^9, 3.623524411930849*^9}, {
   3.623528549534507*^9, 3.623528549962531*^9}, {3.6235290240336466`*^9, 
   3.6235290660830517`*^9}, 3.6235290986179123`*^9, {3.623532344404561*^9, 
   3.6235323456546326`*^9}, {3.623533248624279*^9, 3.6235332491973124`*^9}, {
   3.62353387210294*^9, 3.6235338734610176`*^9}, {3.6235855060848045`*^9, 
   3.6235855117851305`*^9}, {3.623587558302185*^9, 3.623587559370246*^9}, {
   3.6235941704473777`*^9, 3.623594171441435*^9}, {3.623594973904333*^9, 
   3.6235949745963726`*^9}, {3.623599005783943*^9, 3.62359900608296*^9}, {
   3.623610535287393*^9, 3.6236105581867027`*^9}, {3.6236150205819373`*^9, 
   3.623615026776292*^9}, {3.6264733416646705`*^9, 3.6264733492028923`*^9}, {
   3.632305055539833*^9, 3.6323050556208377`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"75.754192`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"prob", "[", "1", "]"}], "\[Rule]", "0.6313`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "2", "]"}], "\[Rule]", "0.2062`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "3", "]"}], "\[Rule]", "0.15974799999999995`"}], 
     ",", 
     RowBox[{
      RowBox[{"prob", "[", "4", "]"}], "\[Rule]", "0.0027520000000000114`"}], 
     ",", 
     RowBox[{
      RowBox[{"prob", "[", "5", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "6", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "7", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "8", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "9", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "10", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "11", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "12", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "13", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "14", "]"}], "\[Rule]", "0.`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6235291022871227`*^9, 3.6235323461286592`*^9, 3.623533249528331*^9, 
   3.6235338783042946`*^9, 3.6235855142472715`*^9, 3.6235875616413755`*^9, 
   3.6235941770297546`*^9, 3.6235949757334375`*^9, 3.6235990077740574`*^9, 
   3.6236105633599987`*^9, 3.623612362984932*^9, 3.623615030991533*^9, 
   3.6236158675253797`*^9, 3.6263989087875357`*^9, 3.6264086562206564`*^9, 
   3.626408923693101*^9, 3.626473376488676*^9, 3.626473736270975*^9, {
   3.63230503432762*^9, 3.6323050572309303`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "let", " ", "us", " ", "compare", " ", "with", " ", "the", " ", "result", 
    " ", "gotten", " ", "when", " ", "restricting", " ", "to", " ", 
    RowBox[{"(", 
     RowBox[{"A", ",", "B"}], ")"}], " ", "not", " ", "congruent", " ", "to", 
    " ", 
    RowBox[{"(", 
     RowBox[{"2", ",", "2"}], ")"}], " ", "mod", " ", "3.", " ", "I", " ", 
    "have", " ", "computed", " ", "the", " ", "lower", " ", "bounds", " ", 
    "for", " ", "the", " ", "proportion", " ", "of", " ", "rank", " ", "0"}], 
   ",", "1", ",", " ", 
   RowBox[{
    RowBox[{
    "and", " ", "0", " ", "or", " ", "1", " ", "curves", " ", "following", 
     " ", "from", " ", "Bhargava"}], "-", 
    RowBox[{
     RowBox[{"Shankar", "'"}], "s", " ", "construction", " ", "of", " ", "a", 
     " ", "large", " ", "family", " ", "with", " ", "equidistributed", " ", 
     "root", " ", "number", " ", "by", " ", "simply", " ", "running", " ", 
     "through", " ", "the", " ", "calculations", " ", "inside", " ", "this", 
     " ", 
     RowBox[{"subfamily", ".", " ", "the"}], " ", "constant", " ", "turns", 
     " ", "out", " ", "to", " ", "be", " ", 
     RowBox[{"better", "!"}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.623534965759494*^9, 3.6235350435609436`*^9}, {
  3.623611322617426*^9, 3.6236113387963514`*^9}, {3.626404761845538*^9, 
  3.626404835131645*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Maximize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{"prob", "[", "2", "]"}]}], "+", 
      RowBox[{"ranktwooptimizedupperbound", "*", 
       RowBox[{"prob", "[", "3", "]"}]}], "+", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"prob", "[", 
          RowBox[{"r", "+", "1"}], "]"}], "*", 
         RowBox[{"higherrankoptimizedupperbounds", "[", 
          RowBox[{"[", 
           RowBox[{"r", "-", "2"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "3", ",", "13"}], "}"}]}], "]"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.12036731167259263`", "+", "2.645940425175484`*^-21"}], 
        ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"6", " ", "-", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"prob", "[", 
             RowBox[{"r", "+", "1"}], "]"}], "*", 
            RowBox[{"5", "^", "r"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "13"}], "}"}]}], "]"}]}], ")"}]}]}], 
     " ", ",", 
     RowBox[{"And", "[", 
      RowBox[{
       RowBox[{"And", "@@", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"Flatten", "@", 
           RowBox[{"Array", "[", 
            RowBox[{"prob", ",", 
             RowBox[{"{", 
              RowBox[{"13", "+", "1"}], "}"}]}], "]"}]}], "\[GreaterEqual]", 
          "0"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"prob", "[", 
           RowBox[{"r", "+", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", "13"}], "}"}]}], "]"}], "\[LessEqual]",
         "1"}], ",", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"5", "^", "r"}], "*", 
           RowBox[{"prob", "[", 
            RowBox[{"r", "+", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", "13"}], "}"}]}], "]"}], "\[LessEqual]",
         "6"}], ",", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"4", "^", "r"}], "*", 
           RowBox[{"prob", "[", 
            RowBox[{"r", "+", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", "13"}], "}"}]}], "]"}], "\[LessEqual]",
         "7"}], ",", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"3", "^", "r"}], "*", 
           RowBox[{"prob", "[", 
            RowBox[{"r", "+", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", "13"}], "}"}]}], "]"}], "\[LessEqual]",
         "4"}], ",", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "^", "r"}], "*", 
           RowBox[{"prob", "[", 
            RowBox[{"r", "+", "1"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", "13"}], "}"}]}], "]"}], "\[LessEqual]",
         "3"}], ",", 
       RowBox[{
        RowBox[{"prob", "[", "1", "]"}], "\[GreaterEqual]", ".2275"}], ",", 
       RowBox[{
        RowBox[{"prob", "[", "2", "]"}], "\[GreaterEqual]", ".2282"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"prob", "[", "1", "]"}], "+", 
         RowBox[{"prob", "[", "2", "]"}]}], "\[GreaterEqual]", "0.8422"}]}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Array", "[", 
     RowBox[{"prob", ",", 
      RowBox[{"{", 
       RowBox[{"13", "+", "1"}], "}"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6235242999514446`*^9, 3.623524411930849*^9}, {
   3.623528549534507*^9, 3.623528549962531*^9}, {3.6235290240336466`*^9, 
   3.6235290660830517`*^9}, 3.6235290986179123`*^9, {3.623532344404561*^9, 
   3.6235323456546326`*^9}, {3.623533248624279*^9, 3.6235332491973124`*^9}, {
   3.62353387210294*^9, 3.6235338734610176`*^9}, {3.623534533064745*^9, 
   3.62353455658409*^9}, {3.6235349439992495`*^9, 3.6235349494605618`*^9}, {
   3.6235350481752076`*^9, 3.623535055181608*^9}, {3.6235854905809183`*^9, 
   3.6235855004314814`*^9}, {3.623594166761167*^9, 3.6235941680272393`*^9}, {
   3.623594969645089*^9, 3.6235949702701254`*^9}, {3.623599001400693*^9, 
   3.6235990017117105`*^9}, {3.623610568816311*^9, 3.62361058401018*^9}, {
   3.623611151799656*^9, 3.6236111652414246`*^9}, {3.6236112910616207`*^9, 
   3.623611296394926*^9}, {3.623611341854526*^9, 3.6236113490739393`*^9}, 
   3.6236150411481133`*^9, {3.626401216509015*^9, 3.6264012198840213`*^9}, {
   3.6264046795384083`*^9, 3.626404706656447*^9}, {3.626473353679016*^9, 
   3.6264733634022894`*^9}, {3.632305059283047*^9, 3.6323050593560514`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"74.0764`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"prob", "[", "1", "]"}], "\[Rule]", "0.614`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "2", "]"}], "\[Rule]", "0.2282`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "3", "]"}], "\[Rule]", "0.15480000000000002`"}], 
     ",", 
     RowBox[{
      RowBox[{"prob", "[", "4", "]"}], "\[Rule]", "0.0029999999999999957`"}], 
     ",", 
     RowBox[{
      RowBox[{"prob", "[", "5", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "6", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "7", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "8", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "9", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "10", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "11", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "12", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "13", "]"}], "\[Rule]", "0.`"}], ",", 
     RowBox[{
      RowBox[{"prob", "[", "14", "]"}], "\[Rule]", "0.`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6235291022871227`*^9, 3.6235323461286592`*^9, 3.623533249528331*^9, 
   3.6235338783042946`*^9, {3.6235345508367615`*^9, 3.6235345588242188`*^9}, 
   3.6235349510836544`*^9, 3.6235350571747227`*^9, 3.623585503136636*^9, 
   3.623594175237652*^9, 3.623594971335186*^9, 3.6235990037838287`*^9, 
   3.6236105858052826`*^9, 3.623611297213973*^9, 3.6236113499889917`*^9, 
   3.623612368237232*^9, 3.6236150424911904`*^9, 3.623615870698561*^9, 
   3.626398911675541*^9, 3.6264012216240234`*^9, 3.626404717906474*^9, 
   3.6264086611726637`*^9, 3.6264089266431046`*^9, 3.626473738921049*^9, {
   3.6323050459632854`*^9, 3.632305060097094*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "so", " ", "the", " ", "resulting", " ", "upper", " ", "bound", " ", "is", 
   " ", "basically", " ", "the", " ", 
   RowBox[{"same", ":"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.62353506639625*^9, 3.6235350786959534`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"8", "/", "9"}], " ", "*", " ", 
  RowBox[{"%", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6235350608419323`*^9, 3.623535063985112*^9}, {
   3.623585518679525*^9, 3.623585519449569*^9}, {3.6235949842329235`*^9, 
   3.62359498749911*^9}, {3.623610591196591*^9, 3.6236105925616693`*^9}, {
   3.623611304046364*^9, 3.623611304880411*^9}, {3.6236113533241825`*^9, 
   3.623611356312353*^9}, 3.623612373524534*^9}],

Cell[BoxData["65.84568888888889`"], "Output",
 CellChangeTimes->{
  3.6235350643871346`*^9, 3.62358551981459*^9, 3.623594987943136*^9, 
   3.62361059292369*^9, 3.6236113052974353`*^9, 3.623611356934389*^9, 
   3.6236123741385694`*^9, 3.6236150447083173`*^9, 3.6236158720756397`*^9, 
   3.626398915877547*^9, 3.6264012240940275`*^9, 3.626404719816477*^9, 
   3.626408663692667*^9, 3.6264089285621104`*^9, 3.6264737401980867`*^9, {
   3.632305051343593*^9, 3.6323050617211866`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"so", " ", "the", " ", "constant", " ", "is", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"65.8457", "!!"}], "!!"}], "!"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "look", " ", "below", " ", "for", " ", "the", " ", "spherical", " ", 
     "code", " ", "upper", " ", "bounds"}], ",", " ", 
    RowBox[{"by", " ", "the", " ", 
     RowBox[{"way", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6235187636907883`*^9, 3.623518765489891*^9}, {
   3.6235224531378126`*^9, 3.6235224752840796`*^9}, 3.6235278717327385`*^9, 
   3.623527974228601*^9, {3.6235285241850567`*^9, 3.623528528924328*^9}, {
   3.6235291906231747`*^9, 3.6235292072801275`*^9}, {3.623535090420624*^9, 
   3.6235350993121324`*^9}, {3.6236105996720753`*^9, 3.62361060096515*^9}, {
   3.6236123822510333`*^9, 3.6236124133408117`*^9}, {3.6236150819734488`*^9, 
   3.623615082437475*^9}, {3.6264048418636546`*^9, 3.6264048524576693`*^9}, {
   3.632305072951829*^9, 3.632305079020176*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "first", " ", "index", " ", "is", " ", "the", " ", "rank", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"starting", " ", "from", " ", "rank"}], " ", "=", " ", "3"}], 
     ")"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "then", " ", "the", " ", "bounds", " ", "are", " ", "ordered", " ", 
     "from", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], " ", "=", " ", 
    RowBox[{"0.51", " ", "to", " ", "0.99"}]}], ",", " ", 
   RowBox[{
   "with", " ", "the", " ", "second", " ", "index", " ", "the", " ", "upper", 
    " ", 
    RowBox[{"bound", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6235189806922*^9, 3.623519105976366*^9}, {
  3.623519136724125*^9, 3.623519136953138*^9}}],

Cell[BoxData[
 RowBox[{"spherepackingupperboundsarray", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".51000000000000000000", ",", "6.495130"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".52000000000000000000", ",", "6.578716"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".53000000000000000000", ",", "6.666609"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".54000000000000000000", ",", "6.765999"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".55000000000000000000", ",", "6.879777"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".56000000000000000000", ",", "7.010756"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".57000000000000000000", ",", "7.161878"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".58000000000000000000", ",", "7.336359"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".59000000000000000000", ",", "7.530614"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".60000000000000000000", ",", "7.747215"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".61000000000000000000", ",", "7.999168"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".62000000000000000000", ",", "8.294180"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".63000000000000000000", ",", "8.639389"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".64000000000000000000", ",", "9.041966"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".65000000000000000000", ",", "9.521092"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".66000000000000000000", ",", "10.096115"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".67000000000000000000", ",", "10.347286"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".68000000000000000000", ",", "10.576804"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".69000000000000000000", ",", "10.835849"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".70000000000000000000", ",", "11.129130"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".71000000000000000000", ",", "11.444582"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".72000000000000000000", ",", "11.796177"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".73000000000000000000", ",", "12.214024"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".74000000000000000000", ",", "12.720933"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".75000000000000000000", ",", "13.342511"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".76000000000000000000", ",", "14.125415"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".77000000000000000000", ",", "15.120535"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".78000000000000000000", ",", "15.804237"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".79000000000000000000", ",", "16.385138"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".80000000000000000000", ",", "17.086853"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".81000000000000000000", ",", "17.948221"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".82000000000000000000", ",", "19.010782"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".83000000000000000000", ",", "20.421600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".84000000000000000000", ",", "22.041755"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".85000000000000000000", ",", "23.245623"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".86000000000000000000", ",", "24.776635"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".87000000000000000000", ",", "26.883525"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".88000000000000000000", ",", "29.591331"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".89000000000000000000", ",", "31.919972"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".90000000000000000000", ",", "35.277103"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".91000000000000000000", ",", "39.436526"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".92000000000000000000", ",", "44.318510"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".93000000000000000000", ",", "50.792227"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".94000000000000000000", ",", "59.682247"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".95000000000000000000", ",", "71.766731"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".96000000000000000000", ",", "89.634893"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".97000000000000000000", ",", "120.673780"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".98000000000000000000", ",", "182.733450"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".99000000000000000000", ",", "408.631590"}], "}"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".51000000000000000000", ",", "12.274117"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".52000000000000000000", ",", "12.580445"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".53000000000000000000", ",", "12.925781"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".54000000000000000000", ",", "13.318349"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".55000000000000000000", ",", "13.768289"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".56000000000000000000", ",", "14.288344"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".57000000000000000000", ",", "14.894823"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".58000000000000000000", ",", "15.609034"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".59000000000000000000", ",", "16.459424"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".60000000000000000000", ",", "17.484940"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".61000000000000000000", ",", "18.740456"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".62000000000000000000", ",", "20.305939"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".63000000000000000000", ",", "21.119463"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".64000000000000000000", ",", "21.752938"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".65000000000000000000", ",", "22.427709"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".66000000000000000000", ",", "23.188797"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".67000000000000000000", ",", "24.063423"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".68000000000000000000", ",", "25.083359"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".69000000000000000000", ",", "26.288775"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".70000000000000000000", ",", "27.733095"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".71000000000000000000", ",", "29.451495"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".72000000000000000000", ",", "31.474384"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".73000000000000000000", ",", "34.047138"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".74000000000000000000", ",", "37.055110"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".75000000000000000000", ",", "38.810356"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".76000000000000000000", ",", "40.825229"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".77000000000000000000", ",", "43.087870"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".78000000000000000000", ",", "45.870368"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".79000000000000000000", ",", "49.444146"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".80000000000000000000", ",", "54.191667"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".81000000000000000000", ",", "60.362286"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".82000000000000000000", ",", "64.422540"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".83000000000000000000", ",", "69.517478"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".84000000000000000000", ",", "76.054942"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".85000000000000000000", ",", "85.129088"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".86000000000000000000", ",", "95.622817"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".87000000000000000000", ",", "105.415960"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".88000000000000000000", ",", "119.684840"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".89000000000000000000", ",", "138.259710"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".90000000000000000000", ",", "157.870280"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".91000000000000000000", ",", "188.510500"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".92000000000000000000", ",", "222.721870"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".93000000000000000000", ",", "273.512570"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".94000000000000000000", ",", "346.949590"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".95000000000000000000", ",", "456.651460"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".96000000000000000000", ",", "647.359730"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".97000000000000000000", ",", "1013.279200"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".98000000000000000000", ",", "1879.449700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".99000000000000000000", ",", "10000000000000000000"}], 
       "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".51000000000000000000", ",", "21.959213"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".52000000000000000000", ",", "22.921577"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".53000000000000000000", ",", "24.007251"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".54000000000000000000", ",", "25.285637"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".55000000000000000000", ",", "26.810858"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".56000000000000000000", ",", "28.658109"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".57000000000000000000", ",", "30.935169"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".58000000000000000000", ",", "33.802371"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".59000000000000000000", ",", "36.624767"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".60000000000000000000", ",", "38.058253"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".61000000000000000000", ",", "39.643840"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".62000000000000000000", ",", "41.157304"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".63000000000000000000", ",", "42.862766"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".64000000000000000000", ",", "44.825803"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".65000000000000000000", ",", "47.126410"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".66000000000000000000", ",", "49.869121"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".67000000000000000000", ",", "53.197410"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".68000000000000000000", ",", "57.316948"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".69000000000000000000", ",", "62.536123"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".70000000000000000000", ",", "69.341741"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".71000000000000000000", ",", "76.046324"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".72000000000000000000", ",", "80.248954"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".73000000000000000000", ",", "85.162289"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".74000000000000000000", ",", "91.099554"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".75000000000000000000", ",", "98.026709"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".76000000000000000000", ",", "106.503460"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".77000000000000000000", ",", "117.601950"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".78000000000000000000", ",", "132.844470"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".79000000000000000000", ",", "147.017240"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".80000000000000000000", ",", "159.232250"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".81000000000000000000", ",", "174.795870"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".82000000000000000000", ",", "196.070540"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".83000000000000000000", ",", "225.793290"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".84000000000000000000", ",", "255.700920"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".85000000000000000000", ",", "287.224160"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".86000000000000000000", ",", "330.596380"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".87000000000000000000", ",", "395.000110"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".88000000000000000000", ",", "454.643450"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".89000000000000000000", ",", "547.356250"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".90000000000000000000", ",", "663.496130"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".91000000000000000000", ",", "826.940940"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".92000000000000000000", ",", "1041.810100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".93000000000000000000", ",", "1370.811900"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".94000000000000000000", ",", "1875.792900"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".95000000000000000000", ",", "2709.529100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".96000000000000000000", ",", "4351.264000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".97000000000000000000", ",", "7959.779300"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".98000000000000000000", ",", "19326.120000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".99000000000000000000", ",", "10000000000000000000"}], 
       "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".51000000000000000000", ",", "38.637076"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".52000000000000000000", ",", "41.742797"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".53000000000000000000", ",", "45.013019"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".54000000000000000000", ",", "49.078814"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".55000000000000000000", ",", "54.259351"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".56000000000000000000", ",", "58.853359"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".57000000000000000000", ",", "61.457795"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".58000000000000000000", ",", "64.374661"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".59000000000000000000", ",", "67.676998"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".60000000000000000000", ",", "71.071266"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".61000000000000000000", ",", "74.730404"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".62000000000000000000", ",", "79.004171"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".63000000000000000000", ",", "84.095783"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".64000000000000000000", ",", "90.286912"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".65000000000000000000", ",", "97.986641"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".66000000000000000000", ",", "107.818610"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".67000000000000000000", ",", "120.788260"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".68000000000000000000", ",", "137.456750"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".69000000000000000000", ",", "146.089660"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".70000000000000000000", ",", "155.713990"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".71000000000000000000", ",", "167.202370"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".72000000000000000000", ",", "181.370890"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".73000000000000000000", ",", "199.418540"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".74000000000000000000", ",", "221.293990"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".75000000000000000000", ",", "249.839690"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".76000000000000000000", ",", "288.826660"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".77000000000000000000", ",", "315.199010"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".78000000000000000000", ",", "346.920550"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".79000000000000000000", ",", "386.014710"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".80000000000000000000", ",", "439.721320"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".81000000000000000000", ",", "519.180360"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".82000000000000000000", ",", "593.791470"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".83000000000000000000", ",", "673.805790"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".84000000000000000000", ",", "787.309480"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".85000000000000000000", ",", "955.223350"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".86000000000000000000", ",", "1120.475200"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".87000000000000000000", ",", "1341.382300"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".88000000000000000000", ",", "1688.092400"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".89000000000000000000", ",", "2062.305600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".90000000000000000000", ",", "2682.123400"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".91000000000000000000", ",", "3439.842400"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".92000000000000000000", ",", "4653.440800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".93000000000000000000", ",", "6561.868700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".94000000000000000000", ",", "9672.440800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".95000000000000000000", ",", "15604.545000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".96000000000000000000", ",", "28423.374000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".97000000000000000000", ",", "59251.988000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".98000000000000000000", ",", "540917.350000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".99000000000000000000", ",", "10000000000000000000"}], 
       "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".51000000000000000000", ",", "70.723259"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".52000000000000000000", ",", "79.031906"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".53000000000000000000", ",", "86.921138"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".54000000000000000000", ",", "91.048888"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".55000000000000000000", ",", "95.677277"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".56000000000000000000", ",", "100.926400"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".57000000000000000000", ",", "106.953650"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".58000000000000000000", ",", "113.970140"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".59000000000000000000", ",", "121.151120"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".60000000000000000000", ",", "129.337100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".61000000000000000000", ",", "139.212210"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".62000000000000000000", ",", "151.410260"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".63000000000000000000", ",", "166.890790"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".64000000000000000000", ",", "187.189850"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".65000000000000000000", ",", "214.939290"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".66000000000000000000", ",", "240.165080"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".67000000000000000000", ",", "257.353550"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".68000000000000000000", ",", "276.693810"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".69000000000000000000", ",", "300.061490"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".70000000000000000000", ",", "329.292290"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".71000000000000000000", ",", "367.221250"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".72000000000000000000", ",", "418.622100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".73000000000000000000", ",", "482.721010"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".74000000000000000000", ",", "554.298500"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".75000000000000000000", ",", "610.039770"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".76000000000000000000", ",", "681.599660"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".77000000000000000000", ",", "768.246430"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".78000000000000000000", ",", "884.030340"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".79000000000000000000", ",", "1055.146600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".80000000000000000000", ",", "1233.568000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".81000000000000000000", ",", "1406.005800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".82000000000000000000", ",", "1651.131300"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".83000000000000000000", ",", "2023.082400"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".84000000000000000000", ",", "2434.300900"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".85000000000000000000", ",", "2915.565300"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".86000000000000000000", ",", "3645.090000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".87000000000000000000", ",", "4580.229900"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".88000000000000000000", ",", "5797.586600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".89000000000000000000", ",", "7654.853600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".90000000000000000000", ",", "10154.541000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".91000000000000000000", ",", "13973.971000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".92000000000000000000", ",", "20211.642000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".93000000000000000000", ",", "30390.162000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".94000000000000000000", ",", "48443.515000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".95000000000000000000", ",", "88025.360000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".96000000000000000000", ",", "179279.890000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".97000000000000000000", ",", "461732.010000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".98000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".99000000000000000000", ",", "10000000000000000000"}], 
       "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".51000000000000000000", ",", "125.900550"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".52000000000000000000", ",", "132.494860"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".53000000000000000000", ",", "139.950750"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".54000000000000000000", ",", "148.487080"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".55000000000000000000", ",", "158.396120"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".56000000000000000000", ",", "170.078450"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".57000000000000000000", ",", "184.099770"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".58000000000000000000", ",", "198.997340"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".59000000000000000000", ",", "216.199100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".60000000000000000000", ",", "237.668580"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".61000000000000000000", ",", "265.296640"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".62000000000000000000", ",", "302.213770"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".63000000000000000000", ",", "354.022310"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".64000000000000000000", ",", "389.643530"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".65000000000000000000", ",", "421.933920"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".66000000000000000000", ",", "456.873210"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".67000000000000000000", ",", "499.312290"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".68000000000000000000", ",", "552.797800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".69000000000000000000", ",", "622.953860"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".70000000000000000000", ",", "719.529340"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".71000000000000000000", ",", "858.527940"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".72000000000000000000", ",", "978.992700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".73000000000000000000", ",", "1084.848300"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".74000000000000000000", ",", "1219.314100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".75000000000000000000", ",", "1398.866900"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".76000000000000000000", ",", "1624.165900"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".77000000000000000000", ",", "1946.227300"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".78000000000000000000", ",", "2322.748100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".79000000000000000000", ",", "2674.835800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".80000000000000000000", ",", "3132.671700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".81000000000000000000", ",", "3827.662400"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".82000000000000000000", ",", "4799.942800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".83000000000000000000", ",", "5704.471700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".84000000000000000000", ",", "7079.030800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".85000000000000000000", ",", "9250.790100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".86000000000000000000", ",", "11449.864000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".87000000000000000000", ",", "15006.888000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".88000000000000000000", ",", "19936.755000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".89000000000000000000", ",", "27319.298000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".90000000000000000000", ",", "38018.774000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".91000000000000000000", ",", "56001.136000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".92000000000000000000", ",", "85943.278000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".93000000000000000000", ",", "137442.660000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".94000000000000000000", ",", "241892.380000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".95000000000000000000", ",", "490161.060000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".96000000000000000000", ",", "1086016.400000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".97000000000000000000", ",", "9076882.900000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".98000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".99000000000000000000", ",", "10000000000000000000"}], 
       "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".51000000000000000000", ",", "194.141120"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".52000000000000000000", ",", "206.880700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".53000000000000000000", ",", "221.776750"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".54000000000000000000", ",", "239.491260"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".55000000000000000000", ",", "260.975530"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".56000000000000000000", ",", "287.650060"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".57000000000000000000", ",", "317.555240"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".58000000000000000000", ",", "351.900270"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".59000000000000000000", ",", "396.383270"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".60000000000000000000", ",", "456.379710"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".61000000000000000000", ",", "541.728160"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".62000000000000000000", ",", "593.100360"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".63000000000000000000", ",", "649.935680"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".64000000000000000000", ",", "708.582800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".65000000000000000000", ",", "778.788080"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".66000000000000000000", ",", "867.315750"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".67000000000000000000", ",", "983.730720"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".68000000000000000000", ",", "1144.788900"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".69000000000000000000", ",", "1383.147700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".70000000000000000000", ",", "1611.827300"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".71000000000000000000", ",", "1794.347600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".72000000000000000000", ",", "2025.301600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".73000000000000000000", ",", "2332.905100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".74000000000000000000", ",", "2755.130200"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".75000000000000000000", ",", "3315.055800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".76000000000000000000", ",", "4037.142000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".77000000000000000000", ",", "4678.182000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".78000000000000000000", ",", "5500.708400"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".79000000000000000000", ",", "6641.146800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".80000000000000000000", ",", "8489.732700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".81000000000000000000", ",", "10322.983000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".82000000000000000000", ",", "12569.003000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".83000000000000000000", ",", "16236.905000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".84000000000000000000", ",", "20963.138000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".85000000000000000000", ",", "26698.375000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".86000000000000000000", ",", "36183.459000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".87000000000000000000", ",", "48032.170000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".88000000000000000000", ",", "67927.116000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".89000000000000000000", ",", "94926.497000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".90000000000000000000", ",", "142109.700000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".91000000000000000000", ",", "219678.040000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".92000000000000000000", ",", "352057.440000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".93000000000000000000", ",", "615454.840000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".94000000000000000000", ",", "1219789.300000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".95000000000000000000", ",", "2625943.200000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".96000000000000000000", ",", "7203129.700000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".97000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".98000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".99000000000000000000", ",", "10000000000000000000"}], 
       "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".51000000000000000000", ",", "295.732530"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".52000000000000000000", ",", "320.495890"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".53000000000000000000", ",", "350.693510"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".54000000000000000000", ",", "388.445290"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".55000000000000000000", ",", "437.115970"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".56000000000000000000", ",", "494.738340"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".57000000000000000000", ",", "560.342590"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".58000000000000000000", ",", "648.798760"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".59000000000000000000", ",", "774.674990"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".60000000000000000000", ",", "854.137150"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".61000000000000000000", ",", "939.589490"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".62000000000000000000", ",", "1040.987800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".63000000000000000000", ",", "1148.591000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".64000000000000000000", ",", "1283.456300"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".65000000000000000000", ",", "1459.857600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".66000000000000000000", ",", "1702.634800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".67000000000000000000", ",", "2059.844300"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".68000000000000000000", ",", "2498.050700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".69000000000000000000", ",", "2788.955300"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".70000000000000000000", ",", "3152.284800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".71000000000000000000", ",", "3633.943400"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".72000000000000000000", ",", "4306.246300"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".73000000000000000000", ",", "5250.781100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".74000000000000000000", ",", "6573.463600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".75000000000000000000", ",", "7587.567100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".76000000000000000000", ",", "8991.145900"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".77000000000000000000", ",", "10817.616000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".78000000000000000000", ",", "13494.903000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".79000000000000000000", ",", "17352.147000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".80000000000000000000", ",", "20978.897000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".81000000000000000000", ",", "26246.392000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".82000000000000000000", ",", "35529.540000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".83000000000000000000", ",", "44809.900000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".84000000000000000000", ",", "58776.569000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".85000000000000000000", ",", "81630.012000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".86000000000000000000", ",", "108027.200000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".87000000000000000000", ",", "156360.990000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".88000000000000000000", ",", "219110.700000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".89000000000000000000", ",", "333083.470000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".90000000000000000000", ",", "514509.270000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".91000000000000000000", ",", "826924.340000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".92000000000000000000", ",", "1417721.500000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".93000000000000000000", ",", "2769479.100000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".94000000000000000000", ",", "5994659.300000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".95000000000000000000", ",", "13772676.000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".96000000000000000000", ",", "154077140.000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".97000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".98000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".99000000000000000000", ",", "10000000000000000000"}], 
       "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".51000000000000000000", ",", "449.737600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".52000000000000000000", ",", "499.027490"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".53000000000000000000", ",", "562.662940"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".54000000000000000000", ",", "648.181000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".55000000000000000000", ",", "754.456900"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".56000000000000000000", ",", "874.749450"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".57000000000000000000", ",", "1044.060800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".58000000000000000000", ",", "1172.205900"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".59000000000000000000", ",", "1291.978800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".60000000000000000000", ",", "1439.225800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".61000000000000000000", ",", "1613.563100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".62000000000000000000", ",", "1805.725400"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".63000000000000000000", ",", "2054.029700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".64000000000000000000", ",", "2391.102900"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".65000000000000000000", ",", "2878.484700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".66000000000000000000", ",", "3634.910500"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".67000000000000000000", ",", "4110.011600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".68000000000000000000", ",", "4644.646000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".69000000000000000000", ",", "5337.548700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".70000000000000000000", ",", "6294.747000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".71000000000000000000", ",", "7708.759900"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".72000000000000000000", ",", "9722.929000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".73000000000000000000", ",", "11651.880000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".74000000000000000000", ",", "13665.470000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".75000000000000000000", ",", "16609.207000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".76000000000000000000", ",", "20543.374000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".77000000000000000000", ",", "26430.189000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".78000000000000000000", ",", "33137.765000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".79000000000000000000", ",", "40662.879000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".80000000000000000000", ",", "52289.700000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".81000000000000000000", ",", "72120.527000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".82000000000000000000", ",", "90349.368000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".83000000000000000000", ",", "122142.620000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".84000000000000000000", ",", "170058.360000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".85000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".86000000000000000000", ",", "335856.980000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".87000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".88000000000000000000", ",", "732090.540000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".89000000000000000000", ",", "1124727.100000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".90000000000000000000", ",", "1829995.400000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".91000000000000000000", ",", "3125629.800000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".92000000000000000000", ",", "5832783.700000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".93000000000000000000", ",", "12657814.000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".94000000000000000000", ",", "28316514.000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".95000000000000000000", ",", "83126691.000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".96000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".97000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".98000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".99000000000000000000", ",", "10000000000000000000"}], 
       "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".51000000000000000000", ",", "691.456050"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".52000000000000000000", ",", "794.530470"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".53000000000000000000", ",", "939.430170"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".54000000000000000000", ",", "1127.155000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".55000000000000000000", ",", "1339.073800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".56000000000000000000", ",", "1542.882400"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".57000000000000000000", ",", "1701.197600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".58000000000000000000", ",", "1894.548400"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".59000000000000000000", ",", "2138.521900"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".60000000000000000000", ",", "2431.907700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".61000000000000000000", ",", "2761.889200"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".62000000000000000000", ",", "3200.943800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".63000000000000000000", ",", "3819.895500"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".64000000000000000000", ",", "4763.628600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".65000000000000000000", ",", "5739.845700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".66000000000000000000", ",", "6530.670100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".67000000000000000000", ",", "7476.347300"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".68000000000000000000", ",", "8742.884700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".69000000000000000000", ",", "10565.208000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".70000000000000000000", ",", "13424.817000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".71000000000000000000", ",", "16962.972000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".72000000000000000000", ",", "19884.252000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".73000000000000000000", ",", "23674.910000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".74000000000000000000", ",", "29453.740000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".75000000000000000000", ",", "37375.175000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".76000000000000000000", ",", "48886.124000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".77000000000000000000", ",", "60012.421000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".78000000000000000000", ",", "75462.743000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".79000000000000000000", ",", "99091.765000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".80000000000000000000", ",", "135727.710000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".81000000000000000000", ",", "174002.620000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".82000000000000000000", ",", "239815.840000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".83000000000000000000", ",", "333508.630000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".84000000000000000000", ",", "458595.600000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".85000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".86000000000000000000", ",", "966023.410000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".87000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".88000000000000000000", ",", "2313964.800000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".89000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".90000000000000000000", ",", "6547025.200000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".91000000000000000000", ",", "11875697.000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".92000000000000000000", ",", "24773023.000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".93000000000000000000", ",", "56079164.000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".94000000000000000000", ",", "132604600.000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".95000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".96000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".97000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".98000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".99000000000000000000", ",", "10000000000000000000"}], 
       "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".51000000000000000000", ",", "1094.388700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".52000000000000000000", ",", "1330.941200"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".53000000000000000000", ",", "1649.344500"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".54000000000000000000", ",", "1958.604600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".55000000000000000000", ",", "2158.149400"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".56000000000000000000", ",", "2399.275700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".57000000000000000000", ",", "2699.900800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".58000000000000000000", ",", "3089.029600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".59000000000000000000", ",", "3572.403900"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".60000000000000000000", ",", "4117.977300"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".61000000000000000000", ",", "4864.431800"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".62000000000000000000", ",", "5957.138700"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".63000000000000000000", ",", "7623.714300"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".64000000000000000000", ",", "8775.886600"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".65000000000000000000", ",", "10058.577000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".66000000000000000000", ",", "11665.838000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".67000000000000000000", ",", "13886.770000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".68000000000000000000", ",", "17213.090000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".69000000000000000000", ",", "22783.982000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".70000000000000000000", ",", "27588.200000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".71000000000000000000", ",", "32607.878000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".72000000000000000000", ",", "39628.621000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".73000000000000000000", ",", "50367.187000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".74000000000000000000", ",", "65456.616000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".75000000000000000000", ",", "84070.065000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".76000000000000000000", ",", "104829.400000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".77000000000000000000", ",", "133171.360000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".78000000000000000000", ",", "180731.680000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".79000000000000000000", ",", "245438.140000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".80000000000000000000", ",", "317225.030000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".81000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".82000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".83000000000000000000", ",", "863350.450000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".84000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".85000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".86000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".87000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".88000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".89000000000000000000", ",", "13029784.000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".90000000000000000000", ",", "22883827.000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".91000000000000000000", ",", "45999380.000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".92000000000000000000", ",", "104412710.000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".93000000000000000000", ",", "239042100.000000"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".94000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".95000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".96000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".97000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".98000000000000000000", ",", "10000000000000000000"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{".99000000000000000000", ",", "10000000000000000000"}], 
       "}"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6212583994062967`*^9, 3.621258399426297*^9}, {
   3.621258431254118*^9, 3.6212584768687267`*^9}, {3.621258522479336*^9, 
   3.621258696493289*^9}, {3.6212587273730545`*^9, 3.6212587318433104`*^9}, 
   3.6212587648341975`*^9, {3.6235187763265114`*^9, 3.623518779547695*^9}, {
   3.6235234418243628`*^9, 3.6235234754312844`*^9}}]
},
WindowSize->{1280, 718},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.0 for Microsoft Windows (32-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 146, 2, 31, "Input"],
Cell[707, 24, 184, 4, 31, "Input"],
Cell[894, 30, 505, 13, 48, "Input"],
Cell[1402, 45, 216, 5, 31, "Input"],
Cell[1621, 52, 816, 20, 31, "Input"],
Cell[2440, 74, 226, 5, 31, "Input"],
Cell[2669, 81, 736, 23, 31, "Input"],
Cell[3408, 106, 215, 5, 31, "Input"],
Cell[3626, 113, 1801, 54, 52, "Input"],
Cell[5430, 169, 248, 5, 31, "Input"],
Cell[5681, 176, 1769, 39, 52, "Input"],
Cell[7453, 217, 219, 5, 31, "Input"],
Cell[7675, 224, 970, 24, 31, "Input"],
Cell[8648, 250, 946, 18, 72, "Input"],
Cell[9597, 270, 1059, 23, 92, "Input"],
Cell[CellGroupData[{
Cell[10681, 297, 1526, 39, 52, "Input"],
Cell[12210, 338, 580, 8, 31, "Output"]
}, Open  ]],
Cell[12805, 349, 263, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[13093, 359, 196, 4, 31, "Input"],
Cell[13292, 365, 329, 4, 31, "Output"]
}, Open  ]],
Cell[13636, 372, 574, 13, 31, "Input"],
Cell[CellGroupData[{
Cell[14235, 389, 1261, 35, 31, "Input"],
Cell[15499, 426, 514, 8, 31, "Output"]
}, Open  ]],
Cell[16028, 437, 254, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[16307, 447, 296, 8, 31, "Input"],
Cell[16606, 457, 448, 7, 31, "Output"]
}, Open  ]],
Cell[17069, 467, 383, 8, 31, "Input"],
Cell[17455, 477, 514, 12, 31, "Input"],
Cell[17972, 491, 1711, 44, 92, "Input"],
Cell[19686, 537, 3432, 86, 132, "Input"],
Cell[23121, 625, 435, 9, 31, "Input"],
Cell[CellGroupData[{
Cell[23581, 638, 528, 12, 31, "Input"],
Cell[24112, 652, 541, 11, 21, "Message"],
Cell[24656, 665, 541, 11, 21, "Message"],
Cell[25200, 678, 543, 11, 21, "Message"],
Cell[25746, 691, 532, 11, 21, "Message"],
Cell[26281, 704, 920, 18, 31, "Output"]
}, Open  ]],
Cell[27216, 725, 307, 6, 31, "Input"],
Cell[27526, 733, 1668, 30, 31, "Input"],
Cell[29197, 765, 1442, 28, 52, "Input"],
Cell[30642, 795, 277, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[30944, 805, 171, 2, 31, "Input"],
Cell[31118, 809, 487, 7, 31, "Output"]
}, Open  ]],
Cell[31620, 819, 1443, 31, 112, "Input"],
Cell[CellGroupData[{
Cell[33088, 854, 177, 2, 31, "Input"],
Cell[33268, 858, 974, 16, 31, "Output"]
}, Open  ]],
Cell[34257, 877, 535, 12, 52, "Input"],
Cell[34795, 891, 823, 21, 52, "Input"],
Cell[35621, 914, 1689, 45, 52, "Input"],
Cell[37313, 961, 1101, 26, 72, "Input"],
Cell[CellGroupData[{
Cell[38439, 991, 839, 22, 31, "Input"],
Cell[39281, 1015, 461, 6, 31, "Output"]
}, Open  ]],
Cell[39757, 1024, 1348, 32, 112, "Input"],
Cell[CellGroupData[{
Cell[41130, 1060, 488, 11, 31, "Input"],
Cell[41621, 1073, 336, 4, 31, "Output"]
}, Open  ]],
Cell[41972, 1080, 1493, 32, 112, "Input"],
Cell[CellGroupData[{
Cell[43490, 1116, 4470, 118, 112, "Input"],
Cell[47963, 1236, 1795, 43, 52, "Output"]
}, Open  ]],
Cell[49773, 1282, 1401, 29, 92, "Input"],
Cell[CellGroupData[{
Cell[51199, 1315, 4795, 122, 112, "Input"],
Cell[55997, 1439, 1939, 45, 52, "Output"]
}, Open  ]],
Cell[57951, 1487, 270, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[58246, 1497, 475, 9, 31, "Input"],
Cell[58724, 1508, 480, 7, 31, "Output"]
}, Open  ]],
Cell[59219, 1518, 1426, 25, 392, "Input"],
Cell[60648, 1545, 773, 20, 52, "Input"],
Cell[61424, 1567, 52599, 1149, 3752, "Input"]
}
]
*)

(* End of internal cache information *)

